Expansion by regions: revealing potential and Glauber regions automatically

When performing asymptotic expansions using the strategy of expansion by regions, it is a non-trivial task to find the relevant regions. The recently published Mathematica code asy.m automates this task, but it has not been able to detect potential regions in threshold expansions or Glauber regions. In this work we present an algorithm and its implementation in the update asy2.m which also reveals potential and Glauber regions automatically.

==> anc/asy2.m <==
ASYVERSION="Asy2";



(*******************************************************************************)
(* QHull[pts,dim]: simplistic interface to QHull package

   Parameters:
     dim -- dimension of space (e.g., "2"),
     pts -- list of dim-dimensional points
       (e.g., "{{1,0},{0,1},{1,1},{0,0}}").
   Returns:
     list of convex hull faces, each represented by a
     list of point indices that are incident to the face
     (e.g., "{{3,2},{1,3},{2,4},{4,1}}").
   Note: necessary options from qhull manual:
   >
   > Fv - print vertices for each facet
   >
   > The first line is the number of facets. Then each facet is printed,
   > one per line. Each line is the number of vertices followed by the
   > corresponding point ids. Vertices are listed in the order they were
   > added to the hull (the last one added is the first listed).
*)

ClearAll[QHull];

Options[QHull] = {
  Verbose    -> False,
  Executable -> "./qhull",
  Mode       -> "Fv",
  InFile     -> "./_qhi.tmp",
  OutFile    -> "./_qho.tmp" };

QHull[pts_List, dim_Integer, ops___Rule] :=
  Module[{vb,ex,md,fi,fo,str,np,nf,fs,tm,i,s},

  vb = Verbose    /. {ops} /. Options[QHull];
  ex = Executable /. {ops} /. Options[QHull];
  md = Mode       /. {ops} /. Options[QHull];
  fi = InFile     /. {ops} /. Options[QHull];
  fo = OutFile    /. {ops} /. Options[QHull];

  np = Length[pts]; (* number of points *)

  (* write input file *)
  str = OpenWrite[fi];
  WriteString[str,ToString[dim] <> " # dimension\n"];
  WriteString[str,ToString[np] <> " # number of points\n"];
  For[i = 1, i <= np, i++,
    s = StringJoin[Riffle[ToString /@ pts[[i]],{" "}]];
    WriteString[str, s <> "\n"]];
  Close[str];

  (* run qhull program *)
  If[vb, Print["running qhull..."]];
  tm = Timing[Run[ex <> " " <> md <> " < " <> fi <> " > " <> fo]];
  If[vb, Print["done: ",tm[[1]]," seconds"]];

  (* read qhull output *)
  str = OpenRead[fo];
  nf = Read[str,Number]; (* number of facets *)
  fs = ReadList[str,Number,RecordLists->True];
  Close[str];

  (* adjust facet notations for Mathematica: *)
  (* - remove vertex counter (first element) from every entry *)
  (* - increment vertex indices (qhull assumes first index 0) *)
  Return[Drop[# + 1,1]& /@ fs]]

(*******************************************************************************)
Scalar[a_ + b_, c_] := Scalar[a, c] + Scalar[b, c];
Scalar[a_, b_ + c_] := Scalar[a, b] + Scalar[a, c];
Scalar[a_*b_, c_] := b Scalar[a, c] /; NumberQ[b];
Scalar[a_*b_, c_] := a Scalar[b, c] /; NumberQ[a];
Scalar[a_, b_*c_] := b Scalar[a, c] /; NumberQ[b];
Scalar[a_, b_*c_] := c Scalar[a, b] /; NumberQ[c];
Scalar[a_, a_] := Scalar2[a];
Scalar2[a_ + b_] := Scalar2[a] + 2 Scalar[a, b] + Scalar2[b];
Scalar2[a_*b_] := Power[a, 2]*Scalar2[b] /; NumberQ[a];
Scalar2[a_*b_] := Power[b, 2]*Scalar2[a] /; NumberQ[b];
Scalar2[-a_] := Scalar2[a];
Vector /: Vector[a_]*Vector[b_] := Scalar[a, b] ;
Vector /: Power[Vector[a_], 2] := Scalar2[a];
ScalarExponent[a_, x_] := 
  Exponent[PowerExpand[
    a /. {Scalar[x, _] -> x, Scalar[_, x] -> x, Scalar2[x] -> x^2}], 
   x];
ScalarCoefficient[a_, x_] := ScalarCoefficient[a, x, 0];
ScalarCoefficient[a_, x_, i_] := Module[{temp},
  If[i (i - 1) (i - 2) =!= 0, Print["Scalar coefficient error"]; 
   Abort[]];
  temp = Expand[a];
  If[Head[temp] === Plus, temp = List @@ temp, temp = {temp}];
  temp = Select[temp, (ScalarExponent[##, x] === i) &];
  If[i == 1, 
   temp = temp /. {Scalar[x, b_] :> Vector[b], 
      Scalar[b_, x] :> Vector[b]}];
  If[i == 2, 
   temp = temp /. {Scalar[x, b_] :> Indeterminate, 
      Scalar[b_, x] :> Indeterminate, Scalar2[x] :> 1}];
  Plus @@ temp
  ]
ScalarUF[xx_, yy_, z_] := 
  Module[{degree, coeff, i, t2, t1, t0, zz},
  zz = Map[Rationalize[##, 0] &, z, {0, Infinity}];
  degree = -Sum[yy[[i]]*x[i], {i, 1, Length[yy]}];
  coeff = 1;
  For[i = 1, i <= Length[xx], i++,
   t2 = ScalarCoefficient[degree, xx[[i]], 2];
   t1 = ScalarCoefficient[degree, xx[[i]], 1];
   t0 = ScalarCoefficient[degree, xx[[i]], 0];
    coeff = coeff*t2;
   degree = Together[Expand[(t0 - ((t1^2)/(4 t2)))]] //. zz;
  ];
  degree = Together[-coeff*degree] //. zz;
  coeff = Together[coeff] //. zz;
  {coeff, Expand[degree], Length[xx]}]
RawPrintLn[x__] := WriteString[$Output, x, "\n"];

UF[xx_, yy_, z_] := Module[{temp, ynew, znew},
  temp = Union[Variables[(##[[1]] & /@ z)], xx];
  RawPrintLn["Variables for UF: ", temp];
  temp = Rule[##, Vector[##]] & /@ temp;
  ynew = Expand[yy /. temp] /. Prod[a_, b_] :> a*b;
  znew = Expand[z /. temp];
  ScalarUF[xx, ynew, znew]
]

(*******************************************************************************)
(* PExpand[fp,xs,sm]: main entry, expansion regions of a polynomial fp
     of variables xs, with small parameter x
   Parameters:
     fp -- polynomial (e.g. "x[1]*x[2]*m^2*y^2 + x[2]^2*M^2")
     xs -- variables (e.g. "{x[1],x[2]}")
     sm -- small parameter (e.g., "y")
   Returns:
     list of n-dimensional vectors (n -- number of ds),
     each entry corresponding to one region.
*)

ClearAll[PExpand];

Options[PExpand] = {
  Verbose -> False,
  IntegralDim -> Default
};



PExpand[fp_,xs_,sm_,ops___Rule] :=
  Module[{vb,id,nx,fm,cc,rm,rs,pr,re,qb,vs,vv,sy,sl,x,i,v,temp},
  vb = Verbose /. {ops} /. Options[PExpand];
  id = IntegralDim /. {ops} /. Options[PExpand];
  nx = Length[xs];
  If[id === Default, id = nx];

  If[vb,Print["integral dimension: ",id]];
  (* polynomial -> list of rules *)
  fm = CoefficientRules[fp,xs];
  (* find GCD of coefficients *)
  cc = PolynomialGCD @@ (#[[2]] & /@ fm);
  (* remove common factors, normalize, sort *)
  rm = Sort[Prepend[#[[1]], Simplify[#[[2]]/cc]]& /@ fm];
  (* coefficients -> scaling powers of small parameter *)
  rs=Flatten[(temp = Drop[##, 1]; 
    Prepend[temp, ##[[1]][[1]]] & /@ 
     CoefficientRules[##[[1]], sm]) & /@ rm, 1];

   If[vb,Print["points: ",rs]]; 
 
  (* aux function to determine rank of a set of points *)
  PRank[ps_List] := If[Length[ps] <= 1, 0, 
    MatrixRank @ Map[# - ps[[1]]&, Drop[ps,1]]];

  pr = PRank[rs];
  If[vb,Print["rank: ",pr, " id: ",id]];

  If[id != pr - 1,
    If[vb,Print["scaleless polynomial"]];
    Return[{}]];

  (* attempt to build projection (works for alpha-representation) *)
  rp = Drop[#,id - nx]& /@ rs;

  (* if this does not work, must introduce local variables, etc *)
  If[pr != PRank[rp],
    Print["projection does not work, alternative methods not implemented."];
    Return[{}]];

  qh = QHull[rp,pr,ops]; (* convex hull of projection *)
   If[vb,Print["convex hull: ",qh]]; 
  If[vb,Print["convex hull has ",Length[qh]," facets"]];

  (* normal vector composition: independent variables *)
  vs = v[#]& /@ Range[id];
  (* (nx+1)-dimensional   *)
  vv = Join[{1},ConstantArray[0,nx-id],vs];
  If[vb,Print["generic normal vector: ",vv]];

  For[i = 1; re = {}; qb = {}, i <= Length[qh], i++,
    sy = Join[
      # == v& /@ (rs[[qh[[i]]]].vv), (* facet normal, pointing up *)
      # >= v& /@ (rs.vv)]; (* other points lie above facet *)
    sl = FindInstance[sy,Append[vs,v]];
    If[Length[sl] != 0,
      re = Append[re, vv /. sl[[1]]];
      qb = Append[qb,i]]];

  If[vb,Print["bottom facets: ", qb]];

  (* remove artificial zeroth component '1' *)
  Return[Drop[#,1]& /@ re]]

(*******************************************************************************)
(* PApply[re,fp,xs,sm]: apply scaling re to a polynomial fp of variables xs
   Parameters:
     re -- region scaling set (e.g. "{-1,-2}")
     fp -- polynomial (e.g. "x[1]*x[2]^2*y*m + x[2]^3*M^2")
     xs -- variables (e.g. "{x[1],x[2]}")
     sm -- small parameter (e.g. "y")
   Returns:
     {pw,fe,sc},
     fe -- leading terms of fp
     pw -- scaling power of fe
     sc -- True if scaleless, False if scaleful
*)

ClearAll[PApply];

Options[PApply] = {
  Verbose -> False
};

PApply[re_List,fp_,xs_List,sm_,ops___Rule] :=
  Module[{i,ex,pw,fe,px,fl,vb,y},

  vb = Verbose /. {ops} /. Options[PApply];

  (* introduce explicit powers of small parameter *)
  ex = PowerExpand[Expand[fp /.
    Table[xs[[i]] -> xs[[i]]*sm^re[[i]],
    {i,Length[xs]}]]];

  px = Union[
    Cases[ex /. x^a_. :> y^a, c_. * y^a_. :> a /; FreeQ[c,y]],
    Cases[ex /. x^a_. :> y^a, c_ :> 0 /; FreeQ[c,y]]];

  (* extract leading terms *)
  pw = Min[px];
  fe = Coefficient[ex,x,pw];

  (* check scalefulness wrt each variable *)
  fl = Table[
    px = #[[1]][[1]]& /@ CoefficientRules[fe,xs[[i]]];
    Max[px]-Min[px], {i,1,Length[xs]}];


  Return[{pw,fe,MemberQ[fl,0]}]]

(*******************************************************************************)
(* AlphaRepExpand[ks,ds,cs,hi]: expansion in alpha-representation
   Parameters:
     ks -- list of loop momenta (e.g. "{v1}")
     ds -- list of denominators (e.g. "{v1^2 + m^2, (v1+p0)^2 + m^2}")
     cs -- kinematic constraints (e.g. "{p0^2 -> -M^2}")
     hi -- scalings wrt small parameter x (e.g. "{m -> m*x^1, M -> M*x^0 }")
   Returns:
   Note:
     uses global symbols x (as "x,x[1],x[2],...")
*)

ClearAll[AlphaRepExpand];


(*  a matrix 

    1    1/(mult+1)

    0    mult/(mult+1)

of size n


*)

FullRepMatrixAsy[i_, j_, n_,mult_] := 
 Normal[SparseArray[
   Append[Table[{l, l} -> If[l === j, 1/(mult+1), 1], {l, n}], {i, j} -> 
     mult/(mult+1)], {n, n}]]


(*the "bad terms" of an expression, have to be killed before determining regions*)
BadTermsAsy[0, _] := {}
BadTermsAsy[xx_, sm_] := Module[{temp,temp2},
  temp=Replace[xx,{sm -> 0},-1];
  temp=Expand[temp];
  If[Head[temp]===Plus,temp=List@@temp,temp={temp}];
 temp2=Select[temp, ((## /. {x[ii_] -> 1, y[ii_] -> 1}) < 0) &];
  If[Length[temp2]*2>Length[temp],temp2=Complement[temp,temp2]];
  temp2
]

(*a variable replacement for a function*)
MatrixReplaceAsy[xx_,MATRIX_]:=Module[{n,temp,rule},
  n=Length[MATRIX];
  rule = Apply[Rule, Transpose[{Array[x,n], MATRIX.Array[y,n]}], {1}];
    temp = xx /. rule;
    If[Head[xx] === List, 
      temp[[1]] = temp[[1]].MATRIX;
      temp[[2]] = temp[[2]]/Det[MATRIX];
    ];
    Return[Expand[temp /. y -> x]];

]

(* xx - function or a triple - function, matrix, determinant
yy - a pair of variables
sm - small parameter
searches for a possible replacement with these variables, parametrized by number n*)
AdvancedVarDiffReplaceAsyFindN[xx_, yy_, sm_] := Module[{temp, table, rule,temp2,yyy,n,current},
  Check[
   n=Last[Sort[Variables[xx]]][[1]];
   temp = If[Head[xx] === List, xx[[3]][[2]], xx];
   temp = BadTermsAsy[temp, sm];
   current=Length[temp];
   temp = Variables[temp];
   temp = 
    If[Head[xx] === List, xx[[3]][[2]], 
      xx] /. {x[i_] :> If[MemberQ[temp, x[i]], x[i], 0]};
   temp = {Coefficient[Coefficient[Replace[temp,{sm -> 0},-1], x[yy[[1]]]], x[yy[[2]]]],
     Coefficient[Replace[temp,{sm -> 0},-1], x[yy[[1]]], 2] /. {x[yy[[1]]] -> 0, 
       x[yy[[2]]] -> 0},
     Coefficient[Replace[temp,{sm -> 0},-1], x[yy[[2]]], 2] /. {x[yy[[1]]] -> 0, 
       x[yy[[2]]] -> 0}};
   temp = Expand /@ temp;


   If[And[temp[[3]] =!= 0, temp[[2]] =!= 0],
    (* we have non-zero coefficients at yy1 yy2, yy2^2*)
    If[NumberQ[Together[temp[[1]]^2/(temp[[2]]*temp[[3]])]],
     temp = Sqrt[Together[temp[[3]]/temp[[2]]]];
      (*we can cancel out a full square product*)
     If[Or[Head[temp] === Rational, Head[temp] === Integer],
      temp2=temp;
      Return[temp2];
      ,
      Print["STRANGE SQUARE ROOT"];
      ]
     ,
      Return[1];
     ]
    , (*it's linear by these variables*)
      fff = If[Head[xx] === List, xx[[3]][[2]], xx];
      numbers=-Select[Union[(##[[1]]/##[[2]]) & /@ Tuples[Union[Last /@ CoefficientRules[fff, Array[x, n]]], 2]],(##<0)&];
      (*looking for all possible n that might kill some terms*)
      numbers={Length[BadTermsAsy[MatrixReplaceAsy[fff,FullRepMatrixAsy[yy[[1]],yy[[2]],n,##]],sm]]
              +Length[BadTermsAsy[MatrixReplaceAsy[fff,FullRepMatrixAsy[yy[[2]],yy[[1]],n,1/##]],sm]],##}&/@numbers;
      temp=Min@@(##[[1]]&/@numbers);
      (*making replacements, searching for one resulting in less bad terms*)
      If[temp<2*current,
	temp=Position[##[[1]]&/@numbers,temp][[1]][[1]];	
	Return[numbers[[temp]][[2]]];
      ,
	Return[1];
      ];
    ]; (*not equal to zero both*)



   ,(*check*)
   Print[xx];
   Print[yy];
   Abort[];
   ] (*check*)
  ]


(*recursive function trying to kill bad terms*)
AdvancedKillNegTerms3Asy[ZZ_, level_, sm_] := 
 Module[{temp,temp2, vars, subsets, U, F, UF, i, mins, rs, r1, r2, pairs, 
   variants, min,MM,CC,MatrixN,Matrix,n,yy},
  {MM,CC,UF} = ZZ;
   n=Last[Sort[Variables[UF]]][[1]];
  temp = BadTermsAsy[UF[[2]], sm];
  temp2=DeleteCases[DeleteCases[Variables[UF[[2]]],x[_]],sm];
  If[Length[temp2]>0,
	Print["WARNING: some of the variables are left (",temp2,"), preresolution might work incorrectly"];
  ];     
  If[temp === {},    
      Return[{{{ZZ}, 0}}]
  ];
  vars = #[[1]] & /@ Cases[Variables[UF[[2]]], x[_]];
  subsets = Subsets[vars, {2}];
  variants = {};

  (*all possible pairs of variables*)
  For[i = 1, i <= Length[subsets], i++, 
   MatrixN=AdvancedVarDiffReplaceAsyFindN[UF[[2]], subsets[[i]], sm];
    (*found the best N for this pair*)
    yy=subsets[[i]];
    (* if it simplifies, recursively running itself*)
   If[And[Length[BadTermsAsy[MatrixReplaceAsy[UF[[2]],FullRepMatrixAsy[yy[[1]],yy[[2]],n,MatrixN]],sm]]<Length[temp],
	  Length[BadTermsAsy[MatrixReplaceAsy[UF[[2]],FullRepMatrixAsy[yy[[2]],yy[[1]],n,1/MatrixN]],sm]]<Length[temp]
      ],
      MATRIX=FullRepMatrixAsy[yy[[1]],yy[[2]],n,MatrixN];    
     r1 = 
      AdvancedKillNegTerms3Asy[
       MatrixReplaceAsy[{MM, CC, UF},MATRIX], 
       level + 1, sm];
      MATRIX=FullRepMatrixAsy[yy[[2]],yy[[1]],n,1/MatrixN];    
     r2 = 
      AdvancedKillNegTerms3Asy[
       MatrixReplaceAsy[{MM, CC, UF},MATRIX], 
      level + 1, sm];
     pairs = Tuples[{r1, r2}];
     variants = 
      Join[variants, {Join[##[[1]][[1]], ##[[2]][[1]]], ##[[1]][[2]] \
+ ##[[2]][[2]]} & /@ pairs];
     ];];
  If[Length[variants] == 0, 
    If[level === 1, Print["WARNING: preresolution failed"]];
      Return[{{{ZZ}, Length[temp]}}]
  ];
  If[level === 1,
   min = Min @@ ((##[[2]]) & /@ variants);
   i = Position[((##[[2]]) & /@ variants), min][[1]][[1]];
   Print["Total number of negative terms remaining in subexpressions: \
", variants[[i]][[2]]];
    If[variants[[i]][[2]]>0,Print["WARNING: possibly not all regions will be revealed"]];
   Print["Total number of subexpressions: ", 
    Length[variants[[i]][[1]]]];
   Return[{variants[[i]]}];,
   Return[variants];
   ];
  ]

Options[AlphaRepExpand] = {
  PreResolve->False,
  Scalar->False,
  GenericPowers->False
};


AlphaRepExpand[ks_List,ds_List,cs_List,hi_List,ops___Rule] :=
         Module[{up,fp,nl,xs,re,all,temp,temp2,yy,pre,scalar,genpow},

  Print[ASYVERSION];

  pre = PreResolve    /. {ops} /. Options[AlphaRepExpand];
  scalar = Scalar    /. {ops} /. Options[AlphaRepExpand];
  genpow = GenericPowers /. {ops} /. Options[AlphaRepExpand];

  If[scalar,
    {up,fp,nl} = ScalarUF[ks,ds,cs],
  {up,fp,nl} = UF[ks,ds,cs]
  ];
  
  If[Length[Cases[fp, Vector[_], {0, Infinity}]]>0,
    Print["Error in revealing vectors"];
    Print[fp];
    Abort[];
  ];

  (* multiply U with monomials for considering generic propagator powers *)
  If[genpow, up *= Product[x[i], {i,1,Length[ds]}]];

  If[pre,
  
    (* produce alpha-parametrization *)
    
  
    all={up,fp,nl};
    all=AdvancedKillNegTerms3Asy[{IdentityMatrix[Length[ds]],1,Take[all,2]//.hi},1,x][[1]][[1]];

    all=(temp=##[[1]];temp2=##[[2]];{temp,temp2,##}&/@AlphaRepExpandFunction[{##[[3]][[1]],##[[3]][[2]],nl},Length[ds],hi,ops])&/@all;
    all=Flatten[all,1];
    all={yy=Range[Length[##[[1]][[1]]]];temp=##[[1]];Apply[Rule,Transpose[{(x[##] & /@ yy), temp.(y[##] & /@ yy)}], {1}],##[[2]],##[[3]]}&/@all;
    Return[all]
  ,
    Return[AlphaRepExpandFunction[{up,fp,nl},Length[ds],hi,ops]];
  ];

  ]

AlphaRepExpandFunction[{up_,fp_,nl_},lds_,hi_List,ops___Rule] :=
  Module[{xs,re},

  (* alpha-parameters *)
  xs = Table[x[i],{i,1,lds}];

  
  re = PExpand[up * fp /. hi, xs, x, ops, IntegralDim -> lds-1];

  (* only unique regions *)
  re = Union[re];

  Return[re]]

(*******************************************************************************)
(* WilsonExpand[fp,up,xs,hi]: expand polynomials related to Wilson line integrals
   Parameters:
     fp -- polynomial
     up -- polynomial
     xs -- variables
     hi -- scalings wrt small parameter x
   Note:
     uses global symbol x
*)

Options[WilsonExpand] = {
  Delta->False
};

WilsonExpand[fp_,up_,xs_List,hi_List,ops___Rule] :=
  Module[{re,fr,ufr,i,delta},

  delta = Delta /. {ops} /. Options[WilsonExpand];

  (* expand both polynomials, dimension = Length[xs]
     (or dimension = Length[xs]-1 if with delta function *)
  If[delta,
    re = PExpand[up*fp /. hi, xs, x, ops, IntegralDim -> Length[xs]-1],
    re = PExpand[up*fp /. hi, xs, x, ops]];

  (* properties of each region *)
  Do[
    fr = PApply[re[[i]],fp /. hi,xs,x, ops];
    ufr = PApply[re[[i]],up*fp /. hi,xs,x, ops];
    Print[">>> ",re[[i]],
      If[ufr[[3]]," !!! scaleless !!!",""],"\n",
        "  F (~x^",fr[[1]],") -> ",fr[[2]]];
  , {i,1,Length[re]}];

  Return[re]];

WilsonExpandDelta[fp_,up_,xs_List,hi_List,ops___Rule] :=
  WilsonExpand[fp, up, xs, hi, ops, Delta->True]


(*******************************************************************************)


